Bootstrapping form factor squared in ${\cal N}=4$ super-Yang-Mills

We propose a bootstrap program for the {\it form factor squared} with operator ${\rm tr}(\phi^2)$ in maximally supersymmetric Yang-Mills theory in the planar limit, which plays a central role for perturbative calculations of important physical observables such as energy correlators. The tree-level $N$-point form factor (FF) squared can be obtained by cutting $N$ propagators of a collection of two-point ``master diagrams" at $(N{-}1)$ loops: for $N=3,4,5,6$ there are merely $1, 2, 4, 13$ topologies of such diagrams respectively, and their numerators are strongly constrained by power-counting (including ``no triangle" property) and other constraints such as the ``rung rule". Moreover, these two-point diagrams provide a ``unification" of FF squared at different numbers of loops and legs, which is similar to extracting (planar) amplitude squared from vacuum master diagrams (dual to $f$-graphs): by cutting $2\leq n<N$ propagators, one can also extract the planar integrand of $n$-point FF squared at $(N-n)$ loops, thus our results automatically include integrands of 2-point (Sudakov) FF up to four loops (where the squaring is trivial), 3-point FF squared up to three loops, and so on. Our ansatz is completely fixed using soft limits of (tree and loop) FF squared and the multi-collinear limit which reduces it to the splitting function, without any other inputs such as unitarity cuts. This method opens up the exciting possibility of a {\it graphical bootstrap} for FF squared for higher $N$ (which contains {\it e.g.} planar Sudakov FF to $N{-}2$ loops) similar to that for the amplitude squared via $f$-graphs. We also comment on applications to the computation of leading order energy correlators where new structures are expected after performing phase-space integrations.

==> FF2_full_data/walkthrough.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    405335,      12589]
NotebookOptionsPosition[    400271,      12495]
NotebookOutlinePosition[    401131,      12518]
CellTagsIndexPosition[    401088,      12515]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Get[\[OpenCurlyDoubleQuote]FF2_Npt_full_data.txt\
\[CloseCurlyDoubleQuote]] is a 3-level List in format: \n{master diagram \
integrand data, tree N-pt FF^2 data, 1-loop (N-1)-pt FF^2 data, 2-loop \
(N-2)-pt FF^2 data, ..., (N-2)-loop 2-pt FF^2 data, coefficients data}, in \
which each item is a 2-level List first collected by top topology, then \
collected by master diagram (i.e. for each item, each row represents a top \
topology and each elements in that row represents a master diagram belonging \
to that top topology).\nFor example, for N=4 there are three contributing \
master diagram {\\mathcal{M}_4^{(1)}, \\mathcal{M}_4^{(2)}, \
\\mathcal{M}_4^{(3)}}, of which the first two master diagram correspond to \
the same top topology and the third corresponds to another top topology, then \
the items of Get[\[OpenCurlyDoubleQuote]FF2_4pt_full_data.txt\
\[CloseCurlyDoubleQuote]] are in format: {{data for \\mathcal{M}_4^{(1)}, \
data for \\mathcal{M}_4^{(2)}}, {data for \\mathcal{M}_4^{(3)}}}.\n\nNote \
that all integrand should be understood as a representative of the equivalent \
class. We only list the contributing master diagrams. q2:=q^2.",
 FontFamily->"Source Code Pro"]], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQffFAQsiV2reOHK6NOSB6ld6TchCdwNddDaKnxJs2
gegA65NgekJ7fi+I5kq6BKZPh4bOB9ESHRVLQPQfhnVHQPS9iY9Pgmi9h5Mv
guijCXNvgOgVvOaPQLSd/MqnINp7ul7vNSBtYandB6JlTmbOB9EbG6uXguh5
62+sBdFnjAvWgWgdj+ZDIHqLkvcVEO224dkdEJ3Hsv0uiL7+cOF3EP3qstt/
EB2TtpP5OpA2KM8RBNHhay8pguj5F6VUQXTHDjNfEN167mggiGZvSkkG0bs2
TkwB0XO0yzJAdHqOUCaIBgBwra0+
  "],
 FontFamily->"Consolas",
 FontWeight->"Normal",ExpressionUUID->"196dd946-b99c-4cfa-95eb-1ffbb2827d32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9582839996144295`*^9, 3.958284009113782*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1a5fa902-35b2-456e-a364-52659838f666"],

Cell[CellGroupData[{

Cell["N = 4", "Subsection",
 CellChangeTimes->{{3.9582841063659763`*^9, 3.958284107144635*^9}, {
  3.95828437786344*^9, 
  3.958284383417409*^9}},ExpressionUUID->"ac3fc918-fb14-4531-b5c6-\
6445d0836a4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FF2$4ptfulldata", "=", 
   RowBox[{"Get", "[", "\"\<FF2_4pt_full_data.txt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.958284022634666*^9, 3.9582840986949587`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0a8ff00b-db0a-4e78-a37d-aa57a2d2f91c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"unifted", " ", 
    RowBox[{"integrand", " ", "\\", "mathcal"}], 
    RowBox[{"{", "I", "}"}], "_", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"int$4pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284117142756*^9, 3.9582841252269487`*^9}, {
   3.95828416872589*^9, 3.9582842456320515`*^9}, 3.9582844082891283`*^9, {
   3.958284943758464*^9, 3.958284944922269*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"fa958fde-df5b-4b5d-b092-010fdfb4dad7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{"4", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["3", 
   RowBox[{"4", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.9582841991522617`*^9, 3.958284206158399*^9}, 
   3.9582842579997454`*^9, 3.9582907327714257`*^9, 3.9582910080036163`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"13855831-8dcf-4adf-9fdd-af475f2605de"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"tree", " ", "4"}], "-", 
    RowBox[{"pt", " ", 
     RowBox[{"FF", "^", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$tree4pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284117142756*^9, 3.9582841252269487`*^9}, {
  3.95828416872589*^9, 3.9582843270721855`*^9}, {3.9582844830218725`*^9, 
  3.958284508132597*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d199fa5c-2565-4a40-be8a-3be8c7224b06"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.9582841991522617`*^9, 3.958284206158399*^9}, 
   3.9582842579997454`*^9, 3.958284314102826*^9, 3.9582907362473106`*^9, 
   3.958291008032009*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"4c647081-e2e9-44d7-9477-e30d77350516"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"loop", " ", "3"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    SubscriptBox["x", "2"], ",", 
    RowBox[{
     SubscriptBox["x", "3"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    RowBox[{
     SubscriptBox["x", "4"], " ", "is", " ", "loop", " ", "point"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$1loop3pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9582843206209836`*^9, 3.9582843208633814`*^9}, {
  3.9582844417533083`*^9, 3.9582844631023073`*^9}, {3.958284527787861*^9, 
  3.95828466880162*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0b07af4d-b474-400e-ae52-69897f9ed915"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.9582844713637953`*^9, 3.9582846925723004`*^9, 
  3.958291008044056*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"124ecfd3-cc7b-4315-a11e-607938279666"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", "-", 
     RowBox[{"loop", " ", "2"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    RowBox[{
     SubscriptBox["x", "2"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    SubscriptBox["x", "3"], ",", 
    RowBox[{
     SubscriptBox["x", "4"], " ", "are", " ", "loop", " ", "points"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$2loop2pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{"FF2$4ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284501087408*^9, 3.958284515494834*^9}, 
   3.958284616652566*^9, {3.9582846996552024`*^9, 3.9582847147797055`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"c4bd9705-1039-486d-b0c0-f4ab72a6783a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.958284517825885*^9, 3.958284718163847*^9, 
  3.958291008068534*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"f17aab33-40c4-46f9-afa0-c29baa8fb75f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N = 5", "Subsection",
 CellChangeTimes->{{3.9582841063659763`*^9, 3.958284107144635*^9}, {
   3.95828437786344*^9, 3.958284383417409*^9}, 
   3.958290591197106*^9},ExpressionUUID->"3fae4beb-74ad-4e29-bb64-\
5439bacad7f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FF2$5ptfulldata", "=", 
   RowBox[{"Get", "[", "\"\<FF2_5pt_full_data.txt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.958284022634666*^9, 3.9582840986949587`*^9}, {
  3.9582905935364037`*^9, 3.958290595297116*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f2747d5b-2ba2-42a1-b1bb-b18cace15a7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"unifted", " ", 
    RowBox[{"integrand", " ", "\\", "mathcal"}], 
    RowBox[{"{", "I", "}"}], "_", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"int$5pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284117142756*^9, 3.9582841252269487`*^9}, {
   3.95828416872589*^9, 3.9582842456320515`*^9}, 3.9582844082891283`*^9, {
   3.958284943758464*^9, 3.958284944922269*^9}, {3.958290602325658*^9, 
   3.9582906080258665`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"445d9d10-257c-479f-a8c2-b2c245ea9b8a"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       TemplateBox[{"1555"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}], 
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]]}], Short[#, 8]& ], "line" -> 
   8, "sessionID" -> 25477891021359518560, "byteCount" -> 2446432, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9582841991522617`*^9, 3.958284206158399*^9}, 
   3.9582842579997454`*^9, 3.958290618615516*^9, 3.9582910081636105`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"b7cb7ff1-c912-41cc-9329-112cfc189fcd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"tree", " ", "5"}], "-", 
    RowBox[{"pt", " ", 
     RowBox[{"FF", "^", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$tree5pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284117142756*^9, 3.9582841252269487`*^9}, {
  3.95828416872589*^9, 3.9582843270721855`*^9}, {3.9582844830218725`*^9, 
  3.958284508132597*^9}, {3.9582906095973577`*^9, 3.9582906142688665`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"56d443f2-0ef6-4db2-8309-8e45cfe14ae3"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["5", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["4", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["4", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["4", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{
     SuperscriptBox["5", "-"], ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.9582841991522617`*^9, 3.958284206158399*^9}, 
   3.9582842579997454`*^9, 3.958284314102826*^9, 3.9582906234202724`*^9, 
   3.9582910083867455`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"371a26cc-b1bd-4fd8-aff9-37131c4ab6c4"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"loop", " ", "4"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    SubscriptBox["x", "2"], ",", 
    SubscriptBox["x", "3"], ",", 
    RowBox[{
     SubscriptBox["x", "4"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    RowBox[{
     SubscriptBox["x", "5"], " ", "is", " ", "loop", " ", "point"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$1loop4pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9582843206209836`*^9, 3.9582843208633814`*^9}, {
  3.9582844417533083`*^9, 3.9582844631023073`*^9}, {3.958284527787861*^9, 
  3.95828466880162*^9}, {3.958290636840741*^9, 3.9582906570417156`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"171455de-93c7-4032-98ca-e96d9b24983d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", 
       SuperscriptBox["1", "+"]}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", 
       SuperscriptBox["2", "+"]}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "5"}], "]"}]}]]}], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["5", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["5", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox["q2", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"4", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["2", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["3", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["4", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"5", ",", 
     SuperscriptBox["4", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{
     SuperscriptBox["5", "-"], ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{
     SuperscriptBox["5", "-"], ",", 
     SuperscriptBox["1", "+"]}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["1", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["2", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["3", "+"]}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["4", "+"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.9582844713637953`*^9, 3.9582846925723004`*^9, 
  3.9582906841035147`*^9, 3.9582910085507865`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e7878bde-bc9e-4bc3-885e-a58f5702bc81"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", "-", 
     RowBox[{"loop", " ", "3"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    SubscriptBox["x", "2"], ",", 
    RowBox[{
     SubscriptBox["x", "3"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    SubscriptBox["x", "4"], ",", 
    RowBox[{
     SubscriptBox["x", "5"], " ", "are", " ", "loop", " ", "points"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$2loop3pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284501087408*^9, 3.958284515494834*^9}, 
   3.958284616652566*^9, {3.9582846996552024`*^9, 3.9582847147797055`*^9}, {
   3.958290660675183*^9, 3.958290689969826*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5cafa425-8e1f-454b-b1c8-da43f7417052"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
            RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"3", ",", 
                SuperscriptBox["2", "+"]}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"4", ",", 
                SuperscriptBox["1", "+"]}], "]"}]}]]}], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["2", "+"]}], "]"}]}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
       TemplateBox[{"330"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{"5", ",", 
            SuperscriptBox["3", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{"5", ",", 
            SuperscriptBox["4", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]]}], Short[#, 8]& ], "line" -> 
   11, "sessionID" -> 25477891021359518560, "byteCount" -> 414112, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.958284517825885*^9, 3.958284718163847*^9, 
  3.9582906927305517`*^9, 3.958291008585788*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"605dbbb3-6089-4b60-a358-ebf0383d6940"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"3", "-", 
     RowBox[{"loop", " ", "2"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    RowBox[{
     SubscriptBox["x", "2"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    SubscriptBox["x", "3"], ",", 
    SubscriptBox["x", "4"], ",", 
    RowBox[{
     SubscriptBox["x", "5"], " ", "are", " ", "loop", " ", "points"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$3loop2pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{"FF2$5ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284501087408*^9, 3.958284515494834*^9}, 
   3.958284616652566*^9, {3.9582846996552024`*^9, 3.9582847147797055`*^9}, {
   3.958290660675183*^9, 3.958290689969826*^9}, {3.9582907520737677`*^9, 
   3.9582907715541377`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"fcb265f5-db88-4df5-9a23-f6b0a941ba6b"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
            RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"4", ",", 
                SuperscriptBox["1", "+"]}], "]"}], " ", 
            RowBox[{"x", "[", 
              RowBox[{"4", ",", 
                SuperscriptBox["3", "+"]}], "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
       FractionBox["q2", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
       TemplateBox[{"319"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"x", "[", 
          RowBox[{
            SuperscriptBox["5", "-"], ",", 
            SuperscriptBox["1", "+"]}], "]"}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["4", "+"]}], "]"}]}]]}], Short[#, 8]& ], "line" -> 
   12, "sessionID" -> 25477891021359518560, "byteCount" -> 463456, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.958290773698457*^9, 3.9582910087236567`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7c4ed629-84f8-412a-b5fb-bb73b988fe21"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N = 6", "Subsection",
 CellChangeTimes->{{3.9582841063659763`*^9, 3.958284107144635*^9}, {
   3.95828437786344*^9, 3.958284383417409*^9}, 3.958290591197106*^9, {
   3.9582907889892154`*^9, 
   3.958290789782236*^9}},ExpressionUUID->"102f9e11-db23-420d-a14b-\
d8e4bd473c4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FF2$6ptfulldata", "=", 
   RowBox[{"Get", "[", "\"\<FF2_6pt_full_data.txt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.958284022634666*^9, 3.9582840986949587`*^9}, {
  3.9582905935364037`*^9, 3.958290595297116*^9}, {3.9582908063815656`*^9, 
  3.958290807925106*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"74042aa0-2434-47ba-89c1-bef0ab46b376"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"unifted", " ", 
    RowBox[{"integrand", " ", "\\", "mathcal"}], 
    RowBox[{"{", "I", "}"}], "_", "6"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"int$6pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284117142756*^9, 3.9582841252269487`*^9}, {
   3.95828416872589*^9, 3.9582842456320515`*^9}, 3.9582844082891283`*^9, {
   3.958284943758464*^9, 3.958284944922269*^9}, {3.958290602325658*^9, 
   3.9582906080258665`*^9}, {3.958290812920382*^9, 3.9582908185334816`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"6935edab-0100-4459-bc78-299c704c0f90"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox["1", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
       FractionBox["1", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
       TemplateBox[{"17347"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                TemplateBox[{"9"}, "OutputSizeLimit`Skeleton"], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
             TemplateBox[{"1438"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "]"}], 
                " ", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                TemplateBox[{"13"}, "OutputSizeLimit`Skeleton"]}]]}], ")"}]}],
        "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
             TemplateBox[{"1437"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["3", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]]}], ")"}]}]}], 
     Short[#, 8]& ], "line" -> 14, "sessionID" -> 25477891021359518560, 
   "byteCount" -> 172997760, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9582841991522617`*^9, 3.958284206158399*^9}, 
   3.9582842579997454`*^9, 3.958290618615516*^9, 3.958290822323284*^9, 
   3.9582910137465787`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"604df192-b530-4c5e-8632-d7ff8d629620"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"tree", " ", "6"}], "-", 
    RowBox[{"pt", " ", 
     RowBox[{"FF", "^", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$tree6pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284117142756*^9, 3.9582841252269487`*^9}, {
  3.95828416872589*^9, 3.9582843270721855`*^9}, {3.9582844830218725`*^9, 
  3.958284508132597*^9}, {3.9582906095973577`*^9, 3.9582906142688665`*^9}, {
  3.958290828776205*^9, 3.958290834053497*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7f9aca6f-a64c-4cc7-947e-5730420382e7"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       TemplateBox[{"1569"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
             TemplateBox[{"178"}, "OutputSizeLimit`Skeleton"], "+", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["6", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
             TemplateBox[{"173"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]]}], ")"}]}]}], 
     Short[#, 8]& ], "line" -> 15, "sessionID" -> 25477891021359518560, 
   "byteCount" -> 7627760, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9582841991522617`*^9, 3.958284206158399*^9}, 
   3.9582842579997454`*^9, 3.958284314102826*^9, 3.9582906234202724`*^9, 
   3.9582909127145824`*^9, 3.958291013924177*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f0b1a446-cfb2-45f5-942e-7b9fc9af016e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"loop", " ", "5"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    SubscriptBox["x", "2"], ",", 
    SubscriptBox["x", "3"], ",", 
    SubscriptBox["x", "4"], ",", 
    RowBox[{
     SubscriptBox["x", "5"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    RowBox[{
     SubscriptBox["x", "6"], " ", "is", " ", "loop", " ", "point"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$1loop5pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9582843206209836`*^9, 3.9582843208633814`*^9}, {
  3.9582844417533083`*^9, 3.9582844631023073`*^9}, {3.958284527787861*^9, 
  3.95828466880162*^9}, {3.958290636840741*^9, 3.9582906570417156`*^9}, {
  3.9582908366618347`*^9, 3.9582908801114244`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"58eeb721-4f1b-4d8b-8b1c-73cf2b4bfc74"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       TemplateBox[{"1779"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
             TemplateBox[{"76"}, "OutputSizeLimit`Skeleton"], "+", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
             TemplateBox[{"194"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["3", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]]}], ")"}]}]}], 
     Short[#, 8]& ], "line" -> 16, "sessionID" -> 25477891021359518560, 
   "byteCount" -> 10446976, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9582844713637953`*^9, 3.9582846925723004`*^9, 
  3.9582906841035147`*^9, 3.958290921492587*^9, 3.9582910141203456`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"36806a31-0ad8-4223-9f84-94fece557785"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", "-", 
     RowBox[{"loop", " ", "4"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    SubscriptBox["x", "2"], ",", 
    SubscriptBox["x", "3"], ",", 
    RowBox[{
     SubscriptBox["x", "4"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    SubscriptBox["x", "5"], ",", 
    RowBox[{
     SubscriptBox["x", "6"], " ", "are", " ", "loop", " ", "points"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$2loop4pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284501087408*^9, 3.958284515494834*^9}, 
   3.958284616652566*^9, {3.9582846996552024`*^9, 3.9582847147797055`*^9}, {
   3.958290660675183*^9, 3.958290689969826*^9}, {3.9582908541490974`*^9, 
   3.9582908882334037`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"861513b4-3288-4a13-be30-b0a18c3f00e8"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox["1", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
       TemplateBox[{"2116"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                TemplateBox[{"7"}, "OutputSizeLimit`Skeleton"], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
             TemplateBox[{"222"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["3", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["3", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
             TemplateBox[{"219"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]]}], ")"}]}]}], 
     Short[#, 8]& ], "line" -> 17, "sessionID" -> 25477891021359518560, 
   "byteCount" -> 14070280, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.958284517825885*^9, 3.958284718163847*^9, 
  3.9582906927305517`*^9, 3.958290928577496*^9, 3.9582910143743887`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fc1c7ac6-5e61-4140-9669-8950d7add095"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"3", "-", 
     RowBox[{"loop", " ", "3"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    SubscriptBox["x", "2"], ",", 
    RowBox[{
     SubscriptBox["x", "3"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    SubscriptBox["x", "4"], ",", 
    SubscriptBox["x", "5"], ",", 
    RowBox[{
     SubscriptBox["x", "6"], " ", "are", " ", "loop", " ", "points"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$3loop3pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284501087408*^9, 3.958284515494834*^9}, 
   3.958284616652566*^9, {3.9582846996552024`*^9, 3.9582847147797055`*^9}, {
   3.958290660675183*^9, 3.958290689969826*^9}, {3.9582907520737677`*^9, 
   3.9582907715541377`*^9}, {3.958290855937662*^9, 3.9582909100984745`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"65fa93a2-e3a3-4e69-8bf8-7154c1ce6149"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox["1", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
       TemplateBox[{"2047"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
       RowBox[{"2", " ", 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["4", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["3", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["4", "+"]}], "]"}]}]], "+", 
             TemplateBox[{"211"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{
                    SuperscriptBox["6", "-"], ",", 
                    SuperscriptBox["2", "+"]}], "]"}]}], 
              RowBox[{
                RowBox[{"x", "[", 
                  RowBox[{"2", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"3", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"4", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["1", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"5", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["2", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["3", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["4", "+"]}], "]"}], " ", 
                RowBox[{"x", "[", 
                  RowBox[{"6", ",", 
                    SuperscriptBox["5", "+"]}], "]"}]}]]}], ")"}]}]}], 
     Short[#, 8]& ], "line" -> 18, "sessionID" -> 25477891021359518560, 
   "byteCount" -> 18140464, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.958290773698457*^9, 3.9582909371989717`*^9, 
  3.958291014680396*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"49f2d7ad-8c5f-4c16-8616-d47c7e8ae76e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"4", "-", 
     RowBox[{"loop", " ", "2"}], "-", 
     RowBox[{"pt", " ", 
      RowBox[{"FF", "^", "2"}]}]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["x", "1"]}], ",", 
    RowBox[{
     SubscriptBox["x", "2"], " ", "are", " ", "external", " ", "points"}], 
    ",", " ", 
    SubscriptBox["x", "3"], ",", 
    SubscriptBox["x", "4"], ",", 
    SubscriptBox["x", "5"], ",", 
    RowBox[{
     SubscriptBox["x", "6"], " ", "are", " ", "loop", " ", "points"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FF2$4loop2pt", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{"FF2$6ptfulldata", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.958284501087408*^9, 3.958284515494834*^9}, 
   3.958284616652566*^9, {3.9582846996552024`*^9, 3.9582847147797055`*^9}, {
   3.958290660675183*^9, 3.958290689969826*^9}, {3.9582907520737677`*^9, 
   3.9582907715541377`*^9}, {3.958290855937662*^9, 3.9582909100984745`*^9}, {
   3.9582909495199623`*^9, 3.9582909738055964`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8813c1f3-9807-41fd-a0c1-73ffc7492d78"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox["1", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
       FractionBox["1", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
       FractionBox["1", 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}]}]], "+", 
       TemplateBox[{"1791"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{
              SuperscriptBox["6", "-"], ",", 
              SuperscriptBox["3", "+"]}], "]"}]}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["4", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["5", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{
              SuperscriptBox["6", "-"], ",", 
              SuperscriptBox["3", "+"]}], "]"}]}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["4", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["5", "+"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{
              SuperscriptBox["6", "-"], ",", 
              SuperscriptBox["3", "+"]}], "]"}]}], 
        RowBox[{
          RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"4", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["1", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"5", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["2", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["3", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["4", "+"]}], "]"}], " ", 
          RowBox[{"x", "[", 
            RowBox[{"6", ",", 
              SuperscriptBox["5", "+"]}], "]"}]}]]}], Short[#, 8]& ], "line" -> 
   19, "sessionID" -> 25477891021359518560, "byteCount" -> 22082040, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9582909790773478`*^9, 3.958291015008723*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"c7b846bb-04df-474c-871b-5e682df58c44"]
}, Closed]]
}, Open  ]]
},
WindowSize->{573.75, 556.875},
WindowMargins->{{248.25, Automatic}, {Automatic, 45.75}},
SpellingDictionaries->{"CorrectWords"->{
 "Zhou", "General", "basis", "and", "Denominator", "Scalar", "Factorization", 
  "Gluon", "results", "zp", "Feynman", "rules", "like", "recursion", "pole", 
  "descendant", "Draw", "Diagram", "not", "used", "patt", "rstruct", "check", 
  "Paper", "scalar", "spin", "Recursion", "demo", "single", "trace", "double",
   "Tikz", "positroids", "\[CurlyPhi]\.b3", "correlator", "txt", "mathcal"}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (2023\:5e747\:670824\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"75e60adf-9288-4b76-bb05-303a9234e479"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1705, 26, 319, "Text",ExpressionUUID->"196dd946-b99c-4cfa-95eb-1ffbb2827d32"],
Cell[2266, 48, 269, 5, 32, "Input",ExpressionUUID->"1a5fa902-35b2-456e-a364-52659838f666"],
Cell[CellGroupData[{
Cell[2560, 57, 203, 4, 41, "Subsection",ExpressionUUID->"ac3fc918-fb14-4531-b5c6-6445d0836a4c"],
Cell[2766, 63, 289, 6, 32, "Input",ExpressionUUID->"0a8ff00b-db0a-4e78-a37d-aa57a2d2f91c"],
Cell[CellGroupData[{
Cell[3080, 73, 773, 18, 47, "Input",ExpressionUUID->"fa958fde-df5b-4b5d-b092-010fdfb4dad7"],
Cell[3856, 93, 20889, 675, 998, "Output",ExpressionUUID->"13855831-8dcf-4adf-9fdd-af475f2605de"]
}, Closed]],
Cell[CellGroupData[{
Cell[24782, 773, 743, 19, 45, "Input",ExpressionUUID->"d199fa5c-2565-4a40-be8a-3be8c7224b06"],
Cell[25528, 794, 5059, 167, 231, "Output",ExpressionUUID->"4c647081-e2e9-44d7-9477-e30d77350516"]
}, Closed]],
Cell[CellGroupData[{
Cell[30624, 966, 1073, 29, 45, "Input",ExpressionUUID->"0b07af4d-b474-400e-ae52-69897f9ed915"],
Cell[31700, 997, 6852, 226, 487, "Output",ExpressionUUID->"124ecfd3-cc7b-4315-a11e-607938279666"]
}, Closed]],
Cell[CellGroupData[{
Cell[38589, 1228, 1046, 28, 45, "Input",ExpressionUUID->"c4bd9705-1039-486d-b0c0-f4ab72a6783a"],
Cell[39638, 1258, 7351, 240, 455, "Output",ExpressionUUID->"f17aab33-40c4-46f9-afa0-c29baa8fb75f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47038, 1504, 227, 4, 41, "Subsection",ExpressionUUID->"3fae4beb-74ad-4e29-bb64-5439bacad7f4"],
Cell[47268, 1510, 340, 7, 32, "Input",ExpressionUUID->"f2747d5b-2ba2-42a1-b1bb-b18cace15a7f"],
Cell[CellGroupData[{
Cell[47633, 1521, 825, 19, 47, "Input",ExpressionUUID->"445d9d10-257c-479f-a8c2-b2c245ea9b8a"],
Cell[48461, 1542, 5390, 138, 152, "Output",ExpressionUUID->"b7cb7ff1-c912-41cc-9329-112cfc189fcd"]
}, Closed]],
Cell[CellGroupData[{
Cell[53888, 1685, 793, 19, 45, "Input",ExpressionUUID->"56d443f2-0ef6-4db2-8309-8e45cfe14ae3"],
Cell[54684, 1706, 118012, 3937, 7073, "Output",ExpressionUUID->"371a26cc-b1bd-4fd8-aff9-37131c4ab6c4"]
}, Closed]],
Cell[CellGroupData[{
Cell[172733, 5648, 1156, 30, 45, "Input",ExpressionUUID->"171455de-93c7-4032-98ca-e96d9b24983d"],
Cell[173892, 5680, 144631, 4777, 7614, "Output",ExpressionUUID->"e7878bde-bc9e-4bc3-885e-a58f5702bc81"]
}, Closed]],
Cell[CellGroupData[{
Cell[318560, 10462, 1131, 30, 45, "Input",ExpressionUUID->"5cafa425-8e1f-454b-b1c8-da43f7417052"],
Cell[319694, 10494, 6570, 171, 197, "Output",ExpressionUUID->"605dbbb3-6089-4b60-a358-ebf0383d6940"]
}, Closed]],
Cell[CellGroupData[{
Cell[326301, 10670, 1185, 31, 45, "Input",ExpressionUUID->"fcb265f5-db88-4df5-9a23-f6b0a941ba6b"],
Cell[327489, 10703, 8425, 221, 242, "Output",ExpressionUUID->"7c4ed629-84f8-412a-b5fb-bb73b988fe21"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335963, 10930, 279, 5, 41, "Subsection",ExpressionUUID->"102f9e11-db23-420d-a14b-d8e4bd473c4e"],
Cell[336245, 10937, 392, 8, 32, "Input",ExpressionUUID->"74042aa0-2434-47ba-89c1-bef0ab46b376"],
Cell[CellGroupData[{
Cell[336662, 10949, 874, 19, 47, "Input",ExpressionUUID->"6935edab-0100-4459-bc78-299c704c0f90"],
Cell[337539, 10970, 10082, 238, 209, "Output",ExpressionUUID->"604df192-b530-4c5e-8632-d7ff8d629620"]
}, Closed]],
Cell[CellGroupData[{
Cell[347658, 11213, 843, 20, 45, "Input",ExpressionUUID->"7f9aca6f-a64c-4cc7-947e-5730420382e7"],
Cell[348504, 11235, 9949, 229, 230, "Output",ExpressionUUID->"f0b1a446-cfb2-45f5-942e-7b9fc9af016e"]
}, Closed]],
Cell[CellGroupData[{
Cell[358490, 11469, 1243, 32, 45, "Input",ExpressionUUID->"58eeb721-4f1b-4d8b-8b1c-73cf2b4bfc74"],
Cell[359736, 11503, 9336, 214, 229, "Output",ExpressionUUID->"36806a31-0ad8-4223-9f84-94fece557785"]
}, Closed]],
Cell[CellGroupData[{
Cell[369109, 11722, 1219, 32, 45, "Input",ExpressionUUID->"861513b4-3288-4a13-be30-b0a18c3f00e8"],
Cell[370331, 11756, 9784, 227, 227, "Output",ExpressionUUID->"fc1c7ac6-5e61-4140-9669-8950d7add095"]
}, Closed]],
Cell[CellGroupData[{
Cell[380152, 11988, 1267, 32, 45, "Input",ExpressionUUID->"65fa93a2-e3a3-4e69-8bf8-7154c1ce6149"],
Cell[381422, 12022, 9572, 223, 200, "Output",ExpressionUUID->"49f2d7ad-8c5f-4c16-8616-d47c7e8ae76e"]
}, Closed]],
Cell[CellGroupData[{
Cell[391031, 12250, 1321, 33, 45, "Input",ExpressionUUID->"8813c1f3-9807-41fd-a0c1-73ffc7492d78"],
Cell[392355, 12285, 7888, 206, 193, "Output",ExpressionUUID->"c7b846bb-04df-474c-871b-5e682df58c44"]
}, Closed]]
}, Open  ]]
}
]
*)


